Exploring Optimal Parameters for Ligand-Based Virtual Screening in Early Drug Discovery

Ligand-based virtual screening depends on choices that are often treated as implementation details, including the similarity threshold, fingerprint setting and atom-invariant scheme. We examined how these choices altered the composition of ranked searches against the Enamine library for four aminergic reference ligands: atomoxetine, bupropion, mirtazapine and venlafaxine. Candidate sets were evaluated by compound-weighted scaffold novelty, normalized Shannon scaffold diversity and three computational estimates of synthetic accessibility. We first identified ligand-specific operating points along cumulative Tanimoto-ranked searches. We then compared five extended-connectivity fingerprint settings at matched retrieval depths and compared ECFP4 with the feature-class analogue FCSFP4. Finally, 240 records, corresponding to 229 unique structures, were scored independently by three chemists who were blinded to the computational scores. No single Tanimoto cutoff described all four searches. ECFP8 provided the most stable pooled setting, although venlafaxine favored ECFP2. ECFP4 was the stronger primary fingerprint in pooled comparisons, whereas FCSFP4 contributed nonredundant chemical space. Agreement among individual chemists was moderate, and the mean rating was more reliable than a single rating. SCScore showed the highest association with the blinded consensus, but performance varied by ligand. These results support a staged screening design in which a pooled default is followed by ligand-specific calibration and expert review.

==> figure_scripts/expert_benchmark/analyze_chemist_benchmark.py <==
from pathlib import Path
import glob, json
import numpy as np, pandas as pd
from scipy.stats import spearmanr, pearsonr, rankdata
import matplotlib.pyplot as plt, seaborn as sns

ROOT=Path(__file__).resolve().parents[2]; UP=ROOT/'upload'; OUT=Path(__file__).parent; OUT.mkdir(parents=True,exist_ok=True)
RYAN=UP/'Synth document scores assigned (Ryan Kern).csv'; C2=UP/'synth_score.xlsx'; TEM=UP/'Temitope synth.xlsx'
PALS={'Ryan':'#335B1A','Chemist_2':'#24397F','Temitope':'#7A294B','Consensus':'#4A4A5E'}

def z(v):
    v=np.asarray(v,float); return (v-np.nanmean(v))/np.nanstd(v,ddof=0)
def pct(v):
    v=np.asarray(v,float); return rankdata(v,method='average')/len(v)
def iccs(X):
    X=np.asarray(X,float); n,k=X.shape; gm=X.mean(); rm=X.mean(1); cm=X.mean(0)
    ssr=k*np.sum((rm-gm)**2); ssc=n*np.sum((cm-gm)**2); sse=np.sum((X-rm[:,None]-cm[None,:]+gm)**2)
    msr=ssr/(n-1); msc=ssc/(k-1); mse=sse/((n-1)*(k-1))
    return {'ICC2_1_absolute_single':(msr-mse)/(msr+(k-1)*mse+k*(msc-mse)/n),
            'ICC2_k_absolute_mean':(msr-mse)/(msr+(msc-mse)/n),
            'ICC3_1_consistency_single':(msr-mse)/(msr+(k-1)*mse),
            'ICC3_k_consistency_mean':(msr-mse)/msr}
def kendall_w(X):
    R=np.column_stack([rankdata(X[:,j]) for j in range(X.shape[1])]); n,k=R.shape; s=np.sum((R.sum(1)-R.sum()/n)**2); return 12*s/(k*k*(n**3-n))
def auc_rank(y,score):
    y=np.asarray(y,bool); r=rankdata(score); n1=y.sum(); n0=(~y).sum(); return (r[y].sum()-n1*(n1+1)/2)/(n1*n0)

def load_merge():
    r=pd.read_csv(RYAN); c=pd.read_excel(C2); t=pd.read_excel(TEM)
    for d in (r,c,t): d.drop(d[d.fingerprint.eq('E3FP')].index,inplace=True); d['fingerprint_clean']=d.fingerprint.replace({'fCSFP4':'FCSFP4'})
    keys=['fingerprint','SMILES','result-rank','result-name','query-smiles']
    base=c.copy(); base['source_row']=np.arange(1,len(base)+1); base['ligand']=base.Mol_ID.str.extract(r'^(Atom|Bup|Mirt|Ven)')[0].map({'Atom':'Atomoxetine','Bup':'Bupropion','Mirt':'Mirtazapine','Ven':'Venlafaxine'})
    base=base.merge(r[keys+['Assigned score ','assigned score 0-0.9999']],on=keys,how='left',validate='one_to_one')
    base=base.merge(t[keys+['Synthesizability Score']],on=keys,how='left',validate='one_to_one',suffixes=('','_Temitope'))
    base=base.rename(columns={'score':'chemist2_score','Assigned score ':'ryan_score_1_10','assigned score 0-0.9999':'ryan_score','Synthesizability Score_Temitope':'temitope_score'})
    # Algorithm score inventory; query + fingerprint + result identity gives an exact 1:1 join for all 240 records.
    fs=[]
    for p in glob.glob(str(ROOT/'work/synth_scores/*_scored.csv'))+glob.glob(str(UP/'*_fcsfp4_1_scored.csv')):
        d=pd.read_csv(p,low_memory=False); d['fingerprint_clean']=d.fingerprint.replace({'fCSFP4':'FCSFP4'}); fs.append(d[['result-name','query-smiles','fingerprint_clean','sa_score_ertl','ra_score_xgb_chembl','scscore_coley_1024bool','canonical_smiles_rdkit']])
    alg=pd.concat(fs,ignore_index=True).drop_duplicates(['result-name','query-smiles','fingerprint_clean'])
    base=base.merge(alg,on=['result-name','query-smiles','fingerprint_clean'],how='left',validate='many_to_one')
    # Expert benchmark: retain raw scores, add within-rater z scores and percentile ranks.
    for name,col in [('ryan','ryan_score'),('chemist2','chemist2_score'),('temitope','temitope_score')]:
        base[name+'_z']=z(base[col]); base[name+'_percentile']=pct(base[col])
    base['expert_consensus_z']=base[['ryan_z','chemist2_z','temitope_z']].mean(axis=1)
    base['expert_consensus_percentile']=base[['ryan_percentile','chemist2_percentile','temitope_percentile']].mean(axis=1)
    base['expert_raw_mean']=base[['ryan_score','chemist2_score','temitope_score']].mean(axis=1)
    base['expert_raw_sd']=base[['ryan_score','chemist2_score','temitope_score']].std(axis=1,ddof=1)
    base['expert_z_sd']=base[['ryan_z','chemist2_z','temitope_z']].std(axis=1,ddof=1)
    base['disagreement_flag']=np.where(base.expert_z_sd>=base.expert_z_sd.quantile(.90),'High disagreement','Typical')
    # All expert files behave as difficulty scales: higher = harder to synthesize.
    base['sa_difficulty_z']=z(base.sa_score_ertl); base['ra_difficulty_z']=-z(base.ra_score_xgb_chembl); base['sc_difficulty_z']=z(base.scscore_coley_1024bool)
    base['algorithm_composite_difficulty_z']=base[['sa_difficulty_z','ra_difficulty_z','sc_difficulty_z']].mean(axis=1)
    return base

def benchmark(master):
    # Record-level results preserve all 240 expert judgments. Molecule-level results average repeated structures.
    cols=['ryan_score','chemist2_score','temitope_score','expert_consensus_z','expert_consensus_percentile','expert_raw_mean','expert_raw_sd','expert_z_sd','sa_score_ertl','ra_score_xgb_chembl','scscore_coley_1024bool','algorithm_composite_difficulty_z']
    mol=master.groupby('SMILES',as_index=False).agg({**{c:'mean' for c in cols},'ligand':lambda x:'; '.join(sorted(set(x))),'fingerprint_clean':lambda x:'; '.join(sorted(set(x))),'result-name':'first','canonical_smiles_rdkit':'first'})
    mol['record_count']=master.groupby('SMILES').size().to_numpy(); mol['duplicate_structure']=mol.record_count>1
    return mol

def agreement(master,mol):
    rows=[]
    for level,d in [('240 records',master),('229 unique molecules',mol)]:
        X=d[['ryan_score','chemist2_score','temitope_score']].to_numpy(); vals=iccs(X)
        rows.append({'analysis_level':level,'n':len(d),'kendall_W':kendall_w(X),**vals})
    return pd.DataFrame(rows)

def pairwise(master):
    cols={'Ryan':'ryan_score','Chemist_2':'chemist2_score','Temitope':'temitope_score'}; rows=[]
    for a,ca in cols.items():
      for b,cb in cols.items():
        if list(cols).index(a)<list(cols).index(b):
          rho,p=spearmanr(master[ca],master[cb]); pr,pp=pearsonr(master[ca],master[cb]); rows.append({'rater_1':a,'rater_2':b,'spearman_rho':rho,'spearman_p':p,'pearson_r':pr,'pearson_p':pp})
    return pd.DataFrame(rows)

def repeats(master):
    dup=master[master.SMILES.duplicated(False)].copy(); rows=[]
    for name,col in [('Ryan','ryan_score'),('Chemist_2','chemist2_score'),('Temitope','temitope_score')]:
      g=dup.groupby('SMILES')[col].agg(['count','mean','std','min','max']); g=g[g['count']>1]
      rows.append({'chemist':name,'repeated_molecules':len(g),'repeat_records':int(g['count'].sum()),'mean_within_molecule_sd':g['std'].fillna(0).mean(),'median_absolute_range':(g['max']-g['min']).median(),'max_absolute_range':(g['max']-g['min']).max(),'exact_repeat_agreement_rate':(g['max']==g['min']).mean()})
    return pd.DataFrame(rows)

def algorithm_validation(mol):
    alg={'SA score (higher harder)':mol.sa_score_ertl,'RAscore difficulty (lower RA = harder)':-mol.ra_score_xgb_chembl,'SCScore (higher harder)':mol.scscore_coley_1024bool,'Three-score difficulty composite':mol.algorithm_composite_difficulty_z}
    targets={'Ryan':mol.ryan_score,'Chemist_2':mol.chemist2_score,'Temitope':mol.temitope_score,'Expert consensus':mol.expert_consensus_percentile}
    rows=[]; ytop=mol.expert_consensus_percentile>=mol.expert_consensus_percentile.quantile(.75); ybot=mol.expert_consensus_percentile<=mol.expert_consensus_percentile.quantile(.25)
    for an,s in alg.items():
      for tn,y in targets.items():
        rho,p=spearmanr(s,y); pr,pp=pearsonr(z(s),z(y)); rows.append({'algorithm':an,'expert_target':tn,'spearman_rho':rho,'spearman_p':p,'pearson_r_standardized':pr,'pearson_p':pp,'hardest_quartile_AUROC':auc_rank(ytop,s) if tn=='Expert consensus' else np.nan,'easiest_quartile_AUROC':auc_rank(ybot,-s) if tn=='Expert consensus' else np.nan})
    return pd.DataFrame(rows)

def stratified(mol):
    rows=[]
    for group,grp in [('Overall',mol)]+list(mol.groupby('ligand'))+list(mol.groupby('fingerprint_clean')):
      for an,s in [('SA',grp.sa_score_ertl),('RA difficulty',-grp.ra_score_xgb_chembl),('SC',grp.scscore_coley_1024bool),('Composite',grp.algorithm_composite_difficulty_z)]:
        rho,p=spearmanr(s,grp.expert_consensus_percentile); rows.append({'stratum':group,'n':len(grp),'algorithm':an,'spearman_rho':rho,'p':p})
    return pd.DataFrame(rows)

def loco_model(mol):
    feats=['sa_difficulty_z','ra_difficulty_z','sc_difficulty_z'];
    mol=mol.copy(); mol['sa_difficulty_z']=z(mol.sa_score_ertl); mol['ra_difficulty_z']=-z(mol.ra_score_xgb_chembl); mol['sc_difficulty_z']=z(mol.scscore_coley_1024bool)
    rows=[]; preds=[]
    for testlig in ['Atomoxetine','Bupropion','Mirtazapine','Venlafaxine']:
      test=mol.ligand.str.contains(testlig); train=~test; X=np.c_[np.ones(train.sum()),mol.loc[train,feats]]; y=mol.loc[train,'expert_consensus_z'].to_numpy(); beta=np.linalg.lstsq(X,y,rcond=None)[0]
      pred=np.c_[np.ones(test.sum()),mol.loc[test,feats]]@beta; obs=mol.loc[test,'expert_consensus_z'].to_numpy(); rho,p=spearmanr(pred,obs); mae=np.mean(np.abs(pred-obs)); r2=1-np.sum((obs-pred)**2)/np.sum((obs-obs.mean())**2)
      rows.append({'held_out_ligand':testlig,'n_test':test.sum(),'spearman_rho':rho,'spearman_p':p,'MAE_z':mae,'R2':r2,'intercept':beta[0],'beta_SA_difficulty':beta[1],'beta_RA_difficulty':beta[2],'beta_SC_difficulty':beta[3]}); preds.append(pd.DataFrame({'SMILES':mol.loc[test,'SMILES'],'ligand':testlig,'observed_consensus_difficulty_z':obs,'predicted_consensus_difficulty_z':pred}))
    return pd.DataFrame(rows),pd.concat(preds,ignore_index=True)

def plots(master,mol,agreement_df,algval,reps):
    sns.set_theme(style='whitegrid',font_scale=1.0)
    fig,axs=plt.subplots(1,3,figsize=(15,4.7))
    pairs=[('ryan_score','chemist2_score','Ryan','Chemist 2'),('ryan_score','temitope_score','Ryan','Temitope'),('chemist2_score','temitope_score','Chemist 2','Temitope')]
    for ax,(x,y,xl,yl) in zip(axs,pairs):
      rho,_=spearmanr(master[x],master[y]); ax.scatter(master[x],master[y],s=22,alpha=.55,color='#4A4A5E'); ax.set(xlabel=xl,ylabel=yl,title=f'Spearman ρ = {rho:.2f}')
    fig.tight_layout(); fig.savefig(OUT/'Figure_1_Chemist_agreement_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)
    c=algval[algval.expert_target=='Expert consensus'].sort_values('spearman_rho'); fig,ax=plt.subplots(figsize=(9,5)); colors=['#A7A7B5' if 'composite' not in x.lower() else '#4A4A5E' for x in c.algorithm]; ax.barh(c.algorithm,c.spearman_rho,color=colors); ax.axvline(0,color='#777',lw=.8); ax.set_xlabel('Spearman correlation with expert consensus');
    for i,v in enumerate(c.spearman_rho): ax.text(v+(.01 if v>=0 else -.01),i,f'{v:.2f}',va='center',ha='left' if v>=0 else 'right')
    fig.savefig(OUT/'Figure_2_Algorithm_vs_consensus_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)
    fig,ax=plt.subplots(figsize=(8,5)); d=mol[['expert_consensus_z','algorithm_composite_difficulty_z','ligand']]; sns.scatterplot(data=d,x='algorithm_composite_difficulty_z',y='expert_consensus_z',hue='ligand',palette=['#5BA32E','#3859C7','#7838C7','#BF4075'],s=48,alpha=.75,ax=ax); rho,_=spearmanr(d.algorithm_composite_difficulty_z,d.expert_consensus_z); ax.set_xlabel('Algorithm difficulty composite (higher = harder)'); ax.set_ylabel('Expert consensus difficulty z-score (higher = harder)'); ax.legend(frameon=False)
    fig.savefig(OUT/'Figure_3_Composite_calibration_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)
    fig,ax=plt.subplots(figsize=(8,5)); sns.histplot(master.expert_z_sd,bins=20,color='#4A4A5E',ax=ax); q=master.expert_z_sd.quantile(.90); ax.axvline(q,color='#BF4075',ls='--',label=f'90th percentile = {q:.2f}'); ax.set_xlabel('Within-compound expert SD (standardized scale)'); ax.legend(frameon=False)
    fig.savefig(OUT/'Figure_4_Expert_disagreement_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)

    # Ligand-stratified agreement with the blinded expert benchmark.
    ligands=['Atomoxetine','Bupropion','Mirtazapine','Venlafaxine','Overall']
    score_defs=[('SA','sa_score_ertl'),('RA difficulty','ra_score_xgb_chembl'),('SCScore','scscore_coley_1024bool')]
    palettes={
      'Atomoxetine':['#A3DB80','#6FC738','#335B1A'],
      'Bupropion':['#A4B3E5','#5C77D1','#24397F'],
      'Mirtazapine':['#C1A4E5','#915CD1','#4D247F'],
      'Venlafaxine':['#E2A7BF','#CB628E','#7A294B'],
      'Overall':['#A7A7B5','#77778B','#4A4A5E']}
    corr_rows=[]
    fig,axs=plt.subplots(1,5,figsize=(18,4.8),sharey=True)
    for ax,lig in zip(axs,ligands):
      d=mol if lig=='Overall' else mol[mol.ligand.eq(lig)]
      vals=[]
      for label,col in score_defs:
        score=-d[col] if label=='RA difficulty' else d[col]
        rho,p=spearmanr(score,d.expert_consensus_percentile)
        vals.append(rho); corr_rows.append({'stratum':lig,'n':len(d),'algorithm':label,'spearman_rho':rho,'p':p})
      bars=ax.bar(range(3),vals,color=palettes[lig],width=.68)
      ax.axhline(0,color='#666666',lw=.8)
      ax.set_xticks(range(3),['SA','RA','SC'])
      ax.set_title(f'{lig}\n(n = {len(d)})',fontweight='bold',fontsize=11)
      ax.set_ylim(-.25,.8)
      for bar,v in zip(bars,vals):
        ax.text(bar.get_x()+bar.get_width()/2,v+(.025 if v>=0 else -.035),f'{v:.2f}',ha='center',va='bottom' if v>=0 else 'top',fontsize=9)
      ax.grid(axis='x',visible=False)
    axs[0].set_ylabel('Spearman correlation with expert consensus')
    fig.text(.5,-.01,'RA is inverted so higher values consistently indicate greater predicted difficulty.',ha='center',fontsize=10,color='#4A4A5E')
    fig.tight_layout()
    fig.savefig(OUT/'Figure_5_Correlation_by_ligand_and_overall_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)
    panel_names={
      'Atomoxetine':'Figure_5a_Atomoxetine_300dpi_notitle.png',
      'Bupropion':'Figure_5b_Bupropion_300dpi_notitle.png',
      'Mirtazapine':'Figure_5c_Mirtazapine_300dpi_notitle.png',
      'Venlafaxine':'Figure_5d_Venlafaxine_300dpi_notitle.png',
      'Overall':'Figure_5e_Overall_300dpi_notitle.png'
    }
    for lig in ligands:
      d=mol if lig=='Overall' else mol[mol.ligand.eq(lig)]
      vals=[]
      for label,col in score_defs:
        score=-d[col] if label=='RA difficulty' else d[col]
        rho,_=spearmanr(score,d.expert_consensus_percentile)
        vals.append(rho)
      pfig,pax=plt.subplots(figsize=(4.2,4.3))
      bars=pax.bar(range(3),vals,color=palettes[lig],width=.68)
      pax.axhline(0,color='#666666',lw=.8)
      pax.set_xticks(range(3),['SA','RA','SC'])
      pax.set_title(f'{lig}\n(n = {len(d)})',fontweight='bold',fontsize=11)
      pax.set_ylim(-.25,.8)
      pax.set_ylabel('Spearman correlation with expert consensus')
      for bar,v in zip(bars,vals):
        pax.text(bar.get_x()+bar.get_width()/2,v+(.025 if v>=0 else -.035),f'{v:.2f}',ha='center',va='bottom' if v>=0 else 'top',fontsize=9)
      pax.grid(axis='x',visible=False)
      pfig.tight_layout()
      pfig.savefig(OUT/panel_names[lig],dpi=300,bbox_inches='tight',facecolor='white')
      plt.close(pfig)
    pd.DataFrame(corr_rows).to_csv(OUT/'score_expert_correlations_by_ligand.csv',index=False)

    # Observation-level scatter panels retain the actual compound distributions behind the summary coefficients.
    fig,axs=plt.subplots(5,3,figsize=(13,17),sharey=True)
    for i,lig in enumerate(ligands):
      d=mol if lig=='Overall' else mol[mol.ligand.eq(lig)]
      point_color='#4A4A5E' if lig=='Overall' else palettes[lig][1]
      for j,(label,col) in enumerate(score_defs):
        ax=axs[i,j]; x=-d[col] if label=='RA difficulty' else d[col]
        rho,_=spearmanr(x,d.expert_consensus_percentile)
        sns.regplot(x=x,y=d.expert_consensus_percentile,ci=None,scatter_kws={'s':22,'alpha':.58,'color':point_color,'edgecolor':'none'},line_kws={'color':'#4A4A5E','lw':1.7},ax=ax)
        ax.set_title(f'{lig} - {label} (ρ = {rho:.2f})',fontsize=10,fontweight='bold')
        ax.set_xlabel(label + (' (inverted)' if label=='RA difficulty' else ''))
        ax.set_ylabel('Expert consensus percentile' if j==0 else '')
        ax.set_ylim(0,1.03)
    fig.tight_layout()
    fig.savefig(OUT/'Figure_6_Score_expert_scatter_by_ligand_300dpi_notitle.png',dpi=300,bbox_inches='tight'); plt.close(fig)

def main():
    master=load_merge(); mol=benchmark(master); agr=agreement(master,mol); pw=pairwise(master); rep=repeats(master); av=algorithm_validation(mol); st=stratified(mol); cv,preds=loco_model(mol)
    # concise machine-readable tables
    keep=['source_row','Mol_ID','ligand','fingerprint_clean','SMILES','canonical_smiles_rdkit','result-rank','result-name','similarity','ryan_score_1_10','ryan_score','chemist2_score','temitope_score','expert_raw_mean','expert_raw_sd','ryan_z','chemist2_z','temitope_z','expert_consensus_z','expert_consensus_percentile','expert_z_sd','disagreement_flag','sa_score_ertl','ra_score_xgb_chembl','scscore_coley_1024bool','algorithm_composite_difficulty_z']
    master[keep].to_csv(OUT/'chemist_benchmark_240_records.csv',index=False); mol.to_csv(OUT/'chemist_benchmark_229_unique_molecules.csv',index=False); agr.to_csv(OUT/'chemist_agreement_summary.csv',index=False); pw.to_csv(OUT/'chemist_pairwise_correlations.csv',index=False); rep.to_csv(OUT/'chemist_repeatability.csv',index=False); av.to_csv(OUT/'algorithm_validation.csv',index=False); st.to_csv(OUT/'algorithm_validation_stratified.csv',index=False); cv.to_csv(OUT/'leave_one_ligand_out_model.csv',index=False); preds.to_csv(OUT/'leave_one_ligand_out_predictions.csv',index=False)
    plots(master,mol,agr,av,rep)
    summary={'records':len(master),'unique_molecules':len(mol),'excluded_E3FP_records_per_file':40,'agreement':agr.to_dict('records'),'pairwise':pw.to_dict('records'),'repeatability':rep.to_dict('records'),'algorithm_consensus':av[av.expert_target.eq('Expert consensus')].to_dict('records'),'loco_model':cv.to_dict('records')}
    (OUT/'analysis_summary.json').write_text(json.dumps(summary,indent=2))
    tables={'merged_240':master[keep],'unique_229':mol,'agreement':agr,'pairwise':pw,'repeatability':rep,'algorithm_validation':av,'stratified':st,'loco_model':cv,'loco_predictions':preds}
    payload={name:df.astype(object).where(pd.notna(df),None).to_dict('records') for name,df in tables.items()}
    (OUT/'workbook_payload.json').write_text(json.dumps(payload))
    print('AGREEMENT\n',agr.to_string(index=False)); print('\nPAIRWISE\n',pw.to_string(index=False)); print('\nREPEATABILITY\n',rep.to_string(index=False)); print('\nALGORITHM VS CONSENSUS\n',av[av.expert_target=='Expert consensus'].to_string(index=False)); print('\nLOCO\n',cv.to_string(index=False))
if __name__=='__main__': main()


==> figure_scripts/expert_benchmark/plot_score_expert_correlations.R <==
#!/usr/bin/env Rscript

# Recreates the ligand-stratified and overall correlation figures using base R.
# No contributed R packages are required.

args <- commandArgs(trailingOnly = TRUE)
script_arg <- grep("^--file=", commandArgs(FALSE), value = TRUE)
script_dir <- if (length(script_arg)) dirname(normalizePath(sub("^--file=", "", script_arg[1]))) else getwd()
input_file <- if (length(args) >= 1) args[1] else file.path(script_dir, "chemist_benchmark_229_unique_molecules.csv")
output_dir <- if (length(args) >= 2) args[2] else script_dir
dir.create(output_dir, recursive = TRUE, showWarnings = FALSE)

d <- read.csv(input_file, check.names = FALSE, stringsAsFactors = FALSE)
required <- c("ligand", "expert_consensus_percentile", "sa_score_ertl",
              "ra_score_xgb_chembl", "scscore_coley_1024bool")
missing_cols <- setdiff(required, names(d))
if (length(missing_cols)) stop("Missing columns: ", paste(missing_cols, collapse = ", "))

d$ra_difficulty <- -d$ra_score_xgb_chembl
ligands <- c("Atomoxetine", "Bupropion", "Mirtazapine", "Venlafaxine", "Overall")
score_columns <- c(SA = "sa_score_ertl", `RA difficulty` = "ra_difficulty", SCScore = "scscore_coley_1024bool")
palettes <- list(
  Atomoxetine = c("#A3DB80", "#6FC738", "#335B1A"),
  Bupropion = c("#A4B3E5", "#5C77D1", "#24397F"),
  Mirtazapine = c("#C1A4E5", "#915CD1", "#4D247F"),
  Venlafaxine = c("#E2A7BF", "#CB628E", "#7A294B"),
  Overall = c("#A7A7B5", "#77778B", "#4A4A5E")
)

subset_ligand <- function(name) if (name == "Overall") d else d[d$ligand == name, , drop = FALSE]
rho <- function(x, y) suppressWarnings(cor(x, y, method = "spearman", use = "complete.obs"))

# Figure 1: compact comparison of Spearman correlations.
png(file.path(output_dir, "Figure_5_Correlation_by_ligand_and_overall_R_300dpi_notitle.png"),
    width = 5400, height = 1500, res = 300, bg = "white")
par(mfrow = c(1, 5), mar = c(4.4, 3.1, 4.0, 0.7), oma = c(2.0, 3.3, 2.8, 0.5),
    family = "sans", las = 1)
for (i in seq_along(ligands)) {
  lig <- ligands[i]; x <- subset_ligand(lig)
  vals <- vapply(score_columns, function(col) rho(x[[col]], x$expert_consensus_percentile), numeric(1))
  bp <- barplot(vals, col = palettes[[lig]], border = NA, ylim = c(-0.25, 0.80),
                names.arg = c("SA", "RA", "SC"), cex.names = 0.9,
                main = sprintf("%s\n(n = %d)", lig, nrow(x)), cex.main = 0.9,
                axes = FALSE)
  axis(2, at = seq(-0.2, 0.8, 0.2), labels = if (i == 1) sprintf("%.1f", seq(-0.2, 0.8, 0.2)) else FALSE,
       cex.axis = 0.8)
  abline(h = 0, col = "#666666", lwd = 0.9)
  abline(h = seq(-0.2, 0.8, 0.2), col = "#E0E0E0", lwd = 0.6)
  barplot(vals, col = palettes[[lig]], border = NA, ylim = c(-0.25, 0.80),
          names.arg = c("SA", "RA", "SC"), cex.names = 0.9, axes = FALSE, add = TRUE)
  text(bp, vals + ifelse(vals >= 0, 0.035, -0.035), sprintf("%.2f", vals),
       pos = ifelse(vals >= 0, 3, 1), cex = 0.78, col = "#30303C")
  box(col = "#C8C8CE")
}
mtext("Spearman correlation with expert consensus", side = 2, outer = TRUE, line = 1.5, cex = 0.95)
mtext("RA is inverted so higher values consistently indicate greater predicted difficulty.",
      side = 1, outer = TRUE, line = 0.5, cex = 0.82, col = "#4A4A5E")
dev.off()

# Figure 2: compound-level observations underlying the correlations.
png(file.path(output_dir, "Figure_6_Score_expert_scatter_by_ligand_R_300dpi_notitle.png"),
    width = 3900, height = 5100, res = 300, bg = "white")
par(mfrow = c(5, 3), mar = c(3.5, 3.7, 2.3, 0.8), oma = c(1.0, 1.2, 3.0, 0.4),
    family = "sans", las = 1)
for (lig in ligands) {
  x <- subset_ligand(lig)
  point_col <- if (lig == "Overall") "#4A4A5E80" else paste0(palettes[[lig]][2], "99")
  for (j in seq_along(score_columns)) {
    label <- names(score_columns)[j]; col <- score_columns[j]
    xv <- x[[col]]; yv <- x$expert_consensus_percentile; r <- rho(xv, yv)
    plot(xv, yv, pch = 16, col = point_col, cex = 0.72, ylim = c(0, 1.03),
         xlab = if (label == "RA difficulty") "RA difficulty (inverted)" else label,
         ylab = if (j == 1) "Expert consensus percentile" else "",
         main = sprintf("%s - %s (rho = %.2f)", lig, label, r), cex.main = 0.78,
         cex.axis = 0.75, cex.lab = 0.82)
    grid(col = "#E2E2E7", lwd = 0.7)
    points(xv, yv, pch = 16, col = point_col, cex = 0.72)
    if (sum(complete.cases(xv, yv)) >= 3) abline(lm(yv ~ xv), col = "#4A4A5E", lwd = 1.8)
    box(col = "#BFC0C8")
  }
}
dev.off()

# Export the exact plotted coefficients for auditability.
rows <- do.call(rbind, lapply(ligands, function(lig) {
  x <- subset_ligand(lig)
  data.frame(ligand = lig, n = nrow(x), score = names(score_columns),
             spearman_rho = vapply(score_columns, function(col) rho(x[[col]], x$expert_consensus_percentile), numeric(1)),
             row.names = NULL)
}))
write.csv(rows, file.path(output_dir, "score_expert_correlations_by_ligand_R.csv"), row.names = FALSE)
message("Created R correlation figures in: ", normalizePath(output_dir))


==> figure_scripts/question1/analyze_question1.py <==
from pathlib import Path
import json, warnings
import numpy as np
import pandas as pd
from scipy.interpolate import UnivariateSpline
from scipy.stats import spearmanr
import matplotlib.pyplot as plt
import seaborn as sns
from matplotlib.colors import LinearSegmentedColormap, Normalize

ROOT = Path(__file__).resolve().parents[2]
SYN = ROOT / "work" / "synth_scores"
NOV = ROOT / "work" / "diversity_novelty"
OUT = Path(__file__).resolve().parent
LIGANDS = {"atom":"Atomoxetine", "bup":"Bupropion", "mirt":"Mirtazapine", "ven":"Venlafaxine"}
PALETTES = {
    "Atomoxetine":["#BDE5A4","#A3DB80","#89D15C","#6FC738","#5BA32E","#477F24","#335B1A","#182B0C"],
    "Bupropion":["#C7D1EF","#A4B3E5","#8095DB","#5C77D1","#3859C7","#2E49A3","#24397F","#1A295B","#0C132B"],
    "Mirtazapine":["#D9C7EF","#C1A4E5","#A980DB","#915CD1","#7838C7","#632EA3","#4D247F","#371A5B","#1A0C2B"],
    "Venlafaxine":["#EDC9D8","#E2A7BF","#D685A7","#CB628E","#BF4075","#9D3460","#7A294B","#581D36","#361221"]
}
MIN_N = 1000

def load():
    frames=[]
    for key, ligand in LIGANDS.items():
        c=pd.read_csv(SYN/f"{key}_ecfp4_1_scored.csv", low_memory=False)
        n=pd.read_csv(NOV/f"{key}_ecfp4_1_scaffold_counts.csv", low_memory=False)
        n["Result"]=pd.to_numeric(n["Result"],errors="coerce")
        nov=n.groupby("Scaffold",dropna=False)["Result"].first()
        c["novel"]=c["Scaffold"].map(nov)
        c["ligand"]=ligand
        frames.append(c[["ligand","result-rank","similarity","Scaffold","canonical_smiles_rdkit",
                         "novel","sa_score_ertl","ra_score_xgb_chembl","scscore_coley_1024bool"]])
    return pd.concat(frames,ignore_index=True)

def metrics_for(g):
    # Candidate cutoffs are observed TC values at rank 1, then every 100 compounds.
    g=g.sort_values(["similarity","result-rank"],ascending=[False,True]).reset_index(drop=True)
    ns=np.unique(np.r_[np.arange(100,10001,100),10000])
    rows=[]
    for n in ns:
        x=g.iloc[:n]
        vc=x["Scaffold"].fillna("[missing]").value_counts()
        p=vc/n
        h=float(-(p*np.log(p)).sum())
        known=x["novel"].notna()
        rows.append({"ligand":x.ligand.iloc[0],"n":n,"retained":n/10000,
          "tc_cutoff":float(x.similarity.min()),"unique_scaffolds":vc.size,
          "scaffold_proportion":vc.size/n,"shannon":h,"shannon_evenness":h/np.log(n),
          "effective_scaffolds":np.exp(h),"dominance":float(p.iloc[0]),
          "novel_compound":float(x.loc[known,"novel"].mean()),
          "novel_scaffold":float(x.groupby("Scaffold")["novel"].first().dropna().mean()),
          "unknown_novelty":int((~known).sum()),
          "sa_median":float(x.sa_score_ertl.median()),"ra_median":float(x.ra_score_xgb_chembl.median()),
          "sc_median":float(x.scscore_coley_1024bool.median())})
    return pd.DataFrame(rows)

def favorable_z(df):
    # Standardize within ligand so ligand baseline chemistry does not drive the decision.
    for ligand, idx in df.groupby("ligand").groups.items():
        idx=list(idx)
        for src,dst,sign in [("novel_compound","z_novelty",1),("shannon_evenness","z_diversity",1),
                             ("sa_median","z_sa",-1),("ra_median","z_ra",1),("sc_median","z_sc",-1)]:
            v=df.loc[idx,src]; sd=v.std(ddof=0)
            df.loc[idx,dst]=sign*(v-v.mean())/(sd if sd else 1)
    df["z_synthesis"]=(df.z_sa+df.z_ra+df.z_sc)/3
    df["utility"]=(df.z_novelty+df.z_diversity+df.z_synthesis)/3
    return df

def pareto_flag(x):
    vals=x[["novel_compound","shannon_evenness","z_synthesis"]].to_numpy()
    out=[]
    for i,v in enumerate(vals):
        dominated=np.any(np.all(vals>=v,axis=1)&np.any(vals>v,axis=1))
        out.append(not dominated)
    return out

def choose(df):
    eligible=df[df.n>=MIN_N].copy()
    eligible["pareto"]=False
    for _,idx in eligible.groupby("ligand").groups.items(): eligible.loc[idx,"pareto"]=pareto_flag(eligible.loc[idx])
    # Robust choice: best equal-weight utility on the Pareto front; tolerance range within 0.15 SD utility.
    picks=[]
    for ligand,g in eligible.groupby("ligand"):
        p=g[g.pareto].sort_values("utility",ascending=False)
        best=p.iloc[0]
        near=p[p.utility>=best.utility-0.15]
        picks.append({"ligand":ligand,"optimal_tc":best.tc_cutoff,"n":int(best.n),"retained":best.retained,
          "novel_compound":best.novel_compound,"novel_scaffold":best.novel_scaffold,
          "unique_scaffolds":int(best.unique_scaffolds),"shannon_evenness":best.shannon_evenness,
          "sa_median":best.sa_median,"ra_median":best.ra_median,"sc_median":best.sc_median,
          "utility":best.utility,"robust_tc_low":near.tc_cutoff.min(),"robust_tc_high":near.tc_cutoff.max(),
          "robust_n_min":int(near.n.min()),"robust_n_max":int(near.n.max())})
    return eligible,pd.DataFrame(picks)

def smooth_fit(g,y):
    # Cubic smoothing spline, with smoothing chosen conservatively to avoid interpolating noise.
    x=g.tc_cutoff.to_numpy(); yy=g[y].to_numpy(); o=np.argsort(x); x=x[o]; yy=yy[o]
    ux=np.unique(x); uy=np.array([yy[x==u].mean() for u in ux])
    if len(ux)<4:return ux,uy,np.nan
    spl=UnivariateSpline(ux,uy,k=3,s=max(1e-10,len(ux)*np.var(uy)*0.08))
    pred=spl(ux); r2=1-np.sum((uy-pred)**2)/np.sum((uy-uy.mean())**2) if np.var(uy)>0 else np.nan
    return ux,pred,r2

def plots(m,picks):
    sns.set_theme(style="white",font_scale=1.03)
    # Figure 1: ligand-specific heatmaps. Metrics are converted to within-ligand
    # favorable-direction percentiles, so darker always means more favorable.
    outcomes=[("novel_compound","Novelty"),("shannon_evenness","Scaffold diversity"),
              ("sa_median","SA accessibility"),("ra_median","RA accessibility"),
              ("sc_median","SC accessibility"),("retained","Library retained")]
    fig,axs=plt.subplots(2,2,figsize=(17,11.5))
    letters="abcd"
    for letter,ax,(ligand,g) in zip(letters,axs.flat,m[m.n>=MIN_N].groupby("ligand")):
        g=g.sort_values("tc_cutoff").copy()
        # Twenty evenly spaced rank positions keep the graphic readable.
        take=np.unique(np.linspace(0,len(g)-1,20).round().astype(int)); z=g.iloc[take].copy()
        mat=[]
        for key,_ in outcomes:
            v=z[key].rank(pct=True).to_numpy()
            if key in ("sa_median","sc_median"): v=1-v+1/len(v)
            mat.append(v)
        cmap=LinearSegmentedColormap.from_list(ligand,PALETTES[ligand])
        sns.heatmap(np.asarray(mat),ax=ax,cmap=cmap,vmin=0,vmax=1,cbar=False,
                    linewidths=.7,linecolor="white",xticklabels=[f"{x:.3f}" for x in z.tc_cutoff],
                    yticklabels=[label for _,label in outcomes])
        q=picks[picks.ligand==ligand].iloc[0]
        best=int(np.argmin(np.abs(z.tc_cutoff.to_numpy()-q.optimal_tc)))
        ax.add_patch(plt.Rectangle((best,0),1,len(outcomes),fill=False,edgecolor="#111111",lw=2.3))
        ax.set_title(f"{letter}. {ligand}",loc="left",fontweight="bold",fontsize=13)
        ax.set_xlabel("Minimum TC threshold  →"); ax.set_ylabel("")
        ax.tick_params(axis="x",rotation=50,labelsize=8,pad=2); ax.tick_params(axis="y",rotation=0,labelsize=9,pad=5)
    fig.subplots_adjust(left=.11,right=.985,top=.97,bottom=.13,wspace=.28,hspace=.38)
    fig.text(.5,.025,"Within each panel, darker cells indicate a more favorable outcome; the outlined column is nearest the selected TC.",ha="center",fontsize=10)
    fig.savefig(OUT/"Figure_1_TC_outcome_curves_300dpi_notitle.png",dpi=300,facecolor="white",pad_inches=.25); plt.close(fig)

    fig,axs=plt.subplots(2,2,figsize=(13,10),constrained_layout=True)
    for letter,ax,(ligand,g) in zip(letters,axs.flat,m[m.n>=MIN_N].groupby("ligand")):
        cmap=LinearSegmentedColormap.from_list(ligand,PALETTES[ligand])
        sc=ax.scatter(g.shannon_evenness,g.novel_compound,c=g.tc_cutoff,s=30+220*g.retained,
                      cmap=cmap,edgecolor="white",linewidth=.35)
        q=picks[picks.ligand==ligand].iloc[0]
        b=g.iloc[(g.tc_cutoff-q.optimal_tc).abs().argmin()]
        ax.scatter(b.shannon_evenness,b.novel_compound,marker="*",s=330,c=PALETTES[ligand][4],edgecolor="black",label="Selected sweet spot")
        ax.set(title=f"{letter}. {ligand}",xlabel="Normalized Shannon diversity",ylabel="Compound-weighted novelty")
        ax.yaxis.set_major_formatter(lambda v,pos:f"{v:.0%}"); ax.legend(frameon=False,loc="best")
        fig.colorbar(sc,ax=ax,label="TC cutoff")
    fig.savefig(OUT/"Figure_2_Pareto_landscapes_300dpi_notitle.png",dpi=300,bbox_inches="tight"); plt.close(fig)

    # Figure 3: ranked Pareto-candidate dot plots replace the utility curves.
    fig,axs=plt.subplots(2,2,figsize=(13,10),constrained_layout=True)
    for letter,ax,(ligand,g) in zip(letters,axs.flat,m[m.n>=MIN_N].groupby("ligand")):
        pf=g[g.pareto].sort_values("utility",ascending=False).head(12).sort_values("utility")
        q=picks[picks.ligand==ligand].iloc[0]
        cmap=LinearSegmentedColormap.from_list(ligand,PALETTES[ligand])
        norm=Normalize(pf.utility.min(),pf.utility.max())
        y=np.arange(len(pf)); colors=[cmap(norm(v)) for v in pf.utility]
        ax.hlines(y,0,pf.utility,color="#D9D9D9",lw=1.2)
        ax.scatter(pf.utility,y,s=45+210*pf.retained,c=colors,edgecolor="white",linewidth=.8,zorder=3)
        near=(pf.tc_cutoff>=q.robust_tc_low)&(pf.tc_cutoff<=q.robust_tc_high)
        ax.scatter(pf.loc[near,"utility"],y[near],s=75+240*pf.loc[near,"retained"],facecolors="none",edgecolors="#111111",linewidth=1.4,zorder=4)
        sel=np.argmin(np.abs(pf.tc_cutoff.to_numpy()-q.optimal_tc))
        ax.scatter(pf.iloc[sel].utility,y[sel],marker="*",s=310,c=PALETTES[ligand][4],edgecolor="black",zorder=5)
        ax.set_yticks(y,labels=[f"TC {x:.4f}  ·  n={int(n):,}" for x,n in zip(pf.tc_cutoff,pf.n)]); ax.axvline(0,color="#B8B8B8",lw=.8)
        ax.set(title=f"{letter}. {ligand}",xlabel="Equal-weight standardized utility",ylabel="Pareto-efficient TC candidates")
        ax.grid(axis="x",color="#ECECEC"); ax.grid(axis="y",visible=False)
    fig.text(.5,-.012,"Larger dots retain more compounds; black rings mark the robust range; stars mark selected thresholds.",ha="center",fontsize=10)
    fig.savefig(OUT/"Figure_3_Utility_sweet_spots_300dpi_notitle.png",dpi=300,bbox_inches="tight"); plt.close(fig)

def main():
    raw=load(); raw.to_csv(OUT/"question1_compound_data.csv",index=False)
    m=pd.concat([metrics_for(g) for _,g in raw.groupby("ligand")],ignore_index=True)
    m=favorable_z(m); eligible,picks=choose(m)
    m=m.merge(eligible[["ligand","n","pareto"]],on=["ligand","n"],how="left"); m.pareto=m.pareto.fillna(False)
    m.to_csv(OUT/"question1_threshold_metrics.csv",index=False); picks.to_csv(OUT/"question1_sweet_spots.csv",index=False)
    fits=[]
    for ligand,g in m.groupby("ligand"):
        for y in ["novel_compound","shannon_evenness","sa_median","ra_median","sc_median","utility"]:
            _,_,r2=smooth_fit(g[g.n>=MIN_N],y); rho,p=spearmanr(g[g.n>=MIN_N].tc_cutoff,g[g.n>=MIN_N][y])
            fits.append({"ligand":ligand,"outcome":y,"spline_pseudo_r2":r2,"spearman_rho":rho,"spearman_p":p})
    pd.DataFrame(fits).to_csv(OUT/"question1_model_diagnostics.csv",index=False)
    plots(m,picks)
    print(picks.to_string(index=False))
if __name__=="__main__": main()


==> figure_scripts/question1/question1_analysis.R <==
# Question 1: Optimal Tanimoto coefficient with ECFP4 held constant
# Run: Rscript question1_analysis.R [path_to_project_root]
# Packages: readr, dplyr, tidyr, purrr, ggplot2, scales, patchwork

required <- c("readr","dplyr","tidyr","purrr","ggplot2","scales","patchwork")
missing <- required[!vapply(required, requireNamespace, quietly=TRUE, FUN.VALUE=logical(1))]
if (length(missing)) stop("Install required packages: ", paste(missing, collapse=", "))
suppressPackageStartupMessages({library(readr);library(dplyr);library(tidyr);library(purrr);library(ggplot2);library(scales);library(patchwork)})

args <- commandArgs(trailingOnly=TRUE)
root <- if(length(args)) normalizePath(args[1]) else normalizePath(file.path(getwd(),"../.."))
syn_dir <- file.path(root,"work","synth_scores")
nov_dir <- file.path(root,"work","diversity_novelty")
out_dir <- getwd()
ligands <- c(atom="Atomoxetine",bup="Bupropion",mirt="Mirtazapine",ven="Venlafaxine")
palettes <- list(
  Atomoxetine=c("#BDE5A4","#A3DB80","#89D15C","#6FC738","#5BA32E","#477F24","#335B1A","#182B0C"),
  Bupropion=c("#C7D1EF","#A4B3E5","#8095DB","#5C77D1","#3859C7","#2E49A3","#24397F","#1A295B","#0C132B"),
  Mirtazapine=c("#D9C7EF","#C1A4E5","#A980DB","#915CD1","#7838C7","#632EA3","#4D247F","#371A5B","#1A0C2B"),
  Venlafaxine=c("#EDC9D8","#E2A7BF","#D685A7","#CB628E","#BF4075","#9D3460","#7A294B","#581D36","#361221"))
minimum_n <- 1000L

read_one <- function(key, ligand) {
  x <- read_csv(file.path(syn_dir,paste0(key,"_ecfp4_1_scored.csv")),show_col_types=FALSE)
  w <- read_csv(file.path(nov_dir,paste0(key,"_ecfp4_1_scaffold_counts.csv")),show_col_types=FALSE) |>
    transmute(Scaffold,novel=suppressWarnings(as.numeric(Result))) |>
    group_by(Scaffold) |> summarise(novel=first(novel),.groups="drop")
  x |> left_join(w,by="Scaffold") |> transmute(ligand,result_rank=`result-rank`,tc=similarity,Scaffold,
    canonical_smiles_rdkit,novel,sa=sa_score_ertl,ra=ra_score_xgb_chembl,sc=scscore_coley_1024bool)
}
compound <- imap_dfr(ligands,~read_one(.y,.x))
write_csv(compound,file.path(out_dir,"question1_compound_data_R.csv"))

metric_one <- function(x,n) {
  z <- slice_head(x,n=n); freq <- count(z,Scaffold,name="f"); p <- freq$f/n
  h <- -sum(p*log(p)); known <- !is.na(z$novel)
  tibble(n=n,retained=n/10000,tc_cutoff=min(z$tc),unique_scaffolds=nrow(freq),scaffold_proportion=nrow(freq)/n,
    shannon=h,shannon_evenness=h/log(n),effective_scaffolds=exp(h),dominance=max(p),
    novel_compound=mean(z$novel[known]),novel_scaffold=z |> group_by(Scaffold) |>
      summarise(v=first(novel),.groups="drop") |> filter(!is.na(v)) |> summarise(x=mean(v)) |> pull(x),
    unknown_novelty=sum(!known),sa_median=median(z$sa),ra_median=median(z$ra),sc_median=median(z$sc))
}
metrics <- compound |> group_by(ligand) |> arrange(desc(tc),result_rank,.by_group=TRUE) |>
  group_modify(~map_dfr(seq(100,10000,100),metric_one,x=.x)) |> ungroup()

fav_z <- function(x) as.numeric(scale(x))
metrics <- metrics |> group_by(ligand) |> mutate(z_novelty=fav_z(novel_compound),z_diversity=fav_z(shannon_evenness),
  z_sa=-fav_z(sa_median),z_ra=fav_z(ra_median),z_sc=-fav_z(sc_median),z_synthesis=(z_sa+z_ra+z_sc)/3,
  utility=(z_novelty+z_diversity+z_synthesis)/3) |> ungroup()

pareto <- function(a,b,c) {
  m <- cbind(a,b,c); vapply(seq_len(nrow(m)),function(i)!any(apply(m,1,function(v)all(v>=m[i,])&&any(v>m[i,]))),logical(1))
}
metrics <- metrics |> group_by(ligand) |> mutate(pareto=if_else(n>=minimum_n,
  replace(rep(FALSE,n()),which(n>=minimum_n),pareto(novel_compound[n>=minimum_n],shannon_evenness[n>=minimum_n],z_synthesis[n>=minimum_n])),FALSE)) |> ungroup()

picks <- metrics |> filter(pareto) |> group_by(ligand) |> arrange(desc(utility),.by_group=TRUE) |>
  mutate(best=max(utility),near=utility>=best-0.15) |> summarise(optimal_tc=first(tc_cutoff),n=first(n),retained=first(retained),
    novel_compound=first(novel_compound),novel_scaffold=first(novel_scaffold),unique_scaffolds=first(unique_scaffolds),
    shannon_evenness=first(shannon_evenness),sa_median=first(sa_median),ra_median=first(ra_median),sc_median=first(sc_median),
    utility=first(utility),robust_tc_low=min(tc_cutoff[near]),robust_tc_high=max(tc_cutoff[near]),
    robust_n_min=min(n[near]),robust_n_max=max(n[near]),.groups="drop")
write_csv(metrics,file.path(out_dir,"question1_threshold_metrics_R.csv"));write_csv(picks,file.path(out_dir,"question1_sweet_spots_R.csv"))

heat_one <- function(lig) {
  z <- metrics |> filter(ligand==lig,n>=minimum_n) |> arrange(tc_cutoff) |> slice(unique(round(seq(1,n(),length.out=20))))
  h <- z |> select(tc_cutoff,novel_compound,shannon_evenness,sa_median,ra_median,sc_median,retained) |>
    pivot_longer(-tc_cutoff,names_to="outcome") |> group_by(outcome) |> mutate(favorable=percent_rank(value),
      favorable=if_else(outcome %in% c("sa_median","sc_median"),1-favorable,favorable)) |> ungroup() |>
    mutate(outcome=recode(outcome,novel_compound="Novelty",shannon_evenness="Scaffold diversity",sa_median="SA accessibility",
      ra_median="RA accessibility",sc_median="SC accessibility",retained="Library retained"))
  q <- picks |> filter(ligand==lig) |> pull(optimal_tc); chosen <- z$tc_cutoff[which.min(abs(z$tc_cutoff-q))]
  ggplot(h,aes(factor(tc_cutoff),outcome,fill=favorable))+geom_tile(color="white",linewidth=.6)+
    geom_tile(data=filter(h,tc_cutoff==chosen),fill=NA,color="black",linewidth=1)+
    scale_fill_gradientn(colors=palettes[[lig]],limits=c(0,1),guide="none")+theme_minimal(base_size=9)+
    theme(panel.grid=element_blank(),axis.text.x=element_text(angle=55,hjust=1))+labs(title=lig,x="Minimum TC threshold",y=NULL)
}
p1 <- wrap_plots(lapply(names(palettes),heat_one),ncol=2)+plot_annotation(
  caption="Darker cells indicate a more favorable within-ligand outcome; outlined columns are nearest the selected TC.",
  theme=theme(plot.caption=element_text(size=10,hjust=.5,margin=margin(t=14))))
ggsave("Figure_1_TC_outcome_curves_R_300dpi_notitle.png",p1,width=17,height=11.5,dpi=300,bg="white",limitsize=FALSE)

p2 <- wrap_plots(lapply(names(palettes),function(lig) metrics |> filter(ligand==lig,n>=minimum_n) |>
  ggplot(aes(shannon_evenness,novel_compound,color=tc_cutoff,size=retained))+geom_point(alpha=.9)+
  scale_color_gradientn(colors=palettes[[lig]])+scale_size(range=c(2,8),labels=percent)+theme_bw(base_size=10)+
  scale_y_continuous(labels=percent)+labs(title=lig,x="Normalized Shannon diversity",y="Compound-weighted novelty",color="TC",size="Retained")),ncol=2)+
  plot_annotation()
ggsave("Figure_2_Pareto_landscapes_R_300dpi_notitle.png",p2,width=13,height=10,dpi=300)

p3 <- wrap_plots(lapply(names(palettes),function(lig) {
  q <- picks |> filter(ligand==lig); z <- metrics |> filter(ligand==lig,n>=minimum_n,pareto) |> slice_max(utility,n=12) |>
    mutate(tc_label=reorder(sprintf("TC %.4f · n=%s",tc_cutoff,scales::comma(n)),utility),near=between(tc_cutoff,q$robust_tc_low,q$robust_tc_high))
  ggplot(z,aes(utility,tc_label,size=retained,fill=utility))+geom_segment(aes(x=0,xend=utility,y=tc_label,yend=tc_label),color="grey85")+
    geom_point(shape=21,color=ifelse(z$near,"black","white"),stroke=1.2)+scale_fill_gradientn(colors=palettes[[lig]])+
    scale_size(range=c(3,9),guide="none")+theme_minimal(base_size=10)+theme(panel.grid.major.y=element_blank(),legend.position="none")+
    labs(title=lig,x="Equal-weight standardized utility",y="Pareto-efficient TC candidates")
}),ncol=2)+plot_annotation(caption="Larger dots retain more compounds; black rings identify candidates in the robust range.")
ggsave("Figure_3_Utility_sweet_spots_R_300dpi_notitle.png",p3,width=13,height=9,dpi=300)

cat("Completed. Selected ligand-specific sweet spots:\n"); print(picks)


==> figure_scripts/question2/analyze_question2.py <==
from pathlib import Path
import numpy as np, pandas as pd
import matplotlib.pyplot as plt, seaborn as sns
from matplotlib.colors import LinearSegmentedColormap
from scipy.stats import f as fdist

ROOT=Path(__file__).resolve().parents[2]; SYN=ROOT/'work/synth_scores'; NOV=ROOT/'work/diversity_novelty'; OUT=Path(__file__).parent
LIGANDS={'atom':'Atomoxetine','bup':'Bupropion','mirt':'Mirtazapine','ven':'Venlafaxine'}
RADII=[0,2,4,6,8]; NS=[1000,2500,5000,7500,10000]
PALS={'Atomoxetine':['#BDE5A4','#A3DB80','#89D15C','#6FC738','#5BA32E','#477F24','#335B1A','#182B0C'],
'Bupropion':['#C7D1EF','#A4B3E5','#8095DB','#5C77D1','#3859C7','#2E49A3','#24397F','#1A295B','#0C132B'],
'Mirtazapine':['#D9C7EF','#C1A4E5','#A980DB','#915CD1','#7838C7','#632EA3','#4D247F','#371A5B','#1A0C2B'],
'Venlafaxine':['#EDC9D8','#E2A7BF','#D685A7','#CB628E','#BF4075','#9D3460','#7A294B','#581D36','#361221']}

def load():
  fs=[]
  for key,lig in LIGANDS.items():
    for r in RADII:
      x=pd.read_csv(SYN/f'{key}_ecfp{r}_1_scored.csv',low_memory=False)
      w=pd.read_csv(NOV/f'{key}_ecfp{r}_1_scaffold_counts.csv',low_memory=False)
      w['Result']=pd.to_numeric(w.Result,errors='coerce'); nov=w.groupby('Scaffold').Result.first()
      x['novel']=x.Scaffold.map(nov); x['ligand']=lig; x['radius']=r
      fs.append(x[['ligand','radius','result-rank','similarity','Scaffold','canonical_smiles_rdkit','novel','sa_score_ertl','ra_score_xgb_chembl','scscore_coley_1024bool']])
  return pd.concat(fs,ignore_index=True)

def summarize(x,n):
  z=x.sort_values('result-rank').head(n); vc=z.Scaffold.fillna('[missing]').value_counts(); p=vc/n; h=-(p*np.log(p)).sum(); known=z.novel.notna()
  return {'n':n,'unique_scaffolds':len(vc),'scaffold_proportion':len(vc)/n,'shannon_evenness':h/np.log(n),'dominance':p.iloc[0],
  'novel_compound':z.loc[known,'novel'].mean(),'novel_scaffold':z.groupby('Scaffold').novel.first().dropna().mean(),'unknown_novelty':(~known).sum(),
  'sa_median':z.sa_score_ertl.median(),'ra_median':z.ra_score_xgb_chembl.median(),'sc_median':z.scscore_coley_1024bool.median(),
  'tc_min':z.similarity.min()}

def favorable_scores(m):
  dirs={'novel_compound':1,'shannon_evenness':1,'sa_median':-1,'ra_median':1,'sc_median':-1}
  for (lig,n),idx in m.groupby(['ligand','n']).groups.items():
    for col,sgn in dirs.items():
      v=m.loc[idx,col]; sd=v.std(ddof=0); m.loc[idx,'z_'+col]=sgn*(v-v.mean())/(sd if sd else 1)
  m['synthesis']=(m.z_sa_median+m.z_ra_median+m.z_sc_median)/3
  m['utility']=(m.z_novel_compound+m.z_shannon_evenness+m.synthesis)/3
  m['rank']=m.groupby(['ligand','n']).utility.rank(ascending=False,method='min')
  m['pareto']=False
  for _,idx in m.groupby(['ligand','n']).groups.items():
    vals=m.loc[idx,['novel_compound','shannon_evenness','synthesis']].to_numpy()
    m.loc[idx,'pareto']=[not np.any(np.all(vals>=v,axis=1)&np.any(vals>v,axis=1)) for v in vals]
  return m

def sensitivity(m,seed=44,B=5000):
  rng=np.random.default_rng(seed); rows=[]
  for lig,g in m.groupby('ligand'):
    a=g.groupby('radius')[['z_novel_compound','z_shannon_evenness','synthesis']].mean().loc[RADII].to_numpy()
    wins=np.zeros(5,int)
    for w in rng.dirichlet([1,1,1],B): wins[np.argmax(a@w)]+=1
    rows += [{'ligand':lig,'radius':r,'winner_share':wins[i]/B} for i,r in enumerate(RADII)]
  a=m.groupby('radius')[['z_novel_compound','z_shannon_evenness','synthesis']].mean().loc[RADII].to_numpy(); wins=np.zeros(5,int)
  for w in rng.dirichlet([1,1,1],B): wins[np.argmax(a@w)]+=1
  rows += [{'ligand':'Overall','radius':r,'winner_share':wins[i]/B} for i,r in enumerate(RADII)]
  return pd.DataFrame(rows)

def models(m):
  # Explicit OLS design: intercept + radius + ligand + radius×ligand + log(n).
  rd=pd.get_dummies(m.radius.astype(str),drop_first=True,dtype=float); ld=pd.get_dummies(m.ligand,drop_first=True,dtype=float)
  inter=pd.DataFrame({f'{r}:{l}':rd[r]*ld[l] for r in rd for l in ld},index=m.index)
  X=pd.concat([pd.Series(1.,index=m.index,name='Intercept'),rd.add_prefix('R'),ld.add_prefix('L'),inter.add_prefix('I'),np.log(m.n).rename('logn')],axis=1)
  groups={'C(radius)':[c for c in X if c.startswith('R')],'C(ligand)':[c for c in X if c.startswith('L')],
          'C(radius):C(ligand)':[c for c in X if c.startswith('I') and c!='Intercept'],'np.log(n)':['logn']}
  rows=[]
  for y in ['novel_compound','shannon_evenness','sa_median','ra_median','sc_median','utility']:
    yy=m[y].to_numpy(float); xx=X.to_numpy(float); beta=np.linalg.lstsq(xx,yy,rcond=None)[0]; sse=np.sum((yy-xx@beta)**2); df_e=len(yy)-np.linalg.matrix_rank(xx)
    for term,drop in groups.items():
      xr=X.drop(columns=drop).to_numpy(float); br=np.linalg.lstsq(xr,yy,rcond=None)[0]; sser=np.sum((yy-xr@br)**2); q=np.linalg.matrix_rank(xx)-np.linalg.matrix_rank(xr)
      ss=max(0,sser-sse); F=(ss/q)/(sse/df_e); p=fdist.sf(F,q,df_e)
      rows.append({'outcome':y,'term':term,'df':q,'error_df':df_e,'F':F,'p':p,'partial_eta_sq':ss/(ss+sse)})
  return pd.DataFrame(rows)

def plots(m,sens,summary):
  sns.set_theme(style='white',font_scale=1.0); letters='abcd'
  # Fig 1: outcome profile at 10,000 compounds; favorable percentiles, one palette per ligand.
  cols=[('novel_compound','Novelty'),('shannon_evenness','Scaffold diversity'),('sa_median','SA accessibility'),('ra_median','RA accessibility'),('sc_median','SC accessibility')]
  fig,axs=plt.subplots(2,2,figsize=(14,10));
  for letter,ax,(lig,g) in zip(letters,axs.flat,m[m.n==10000].groupby('ligand')):
    z=g.set_index('radius').loc[RADII]; mat=[]
    for c,_ in cols:
      v=z[c].rank(pct=True).to_numpy();
      if c in ('sa_median','sc_median'): v=1-v+1/5
      mat.append(v)
    cmap=LinearSegmentedColormap.from_list(lig,PALS[lig]); sns.heatmap(mat,cmap=cmap,vmin=0,vmax=1,cbar=False,annot=True,fmt='.2f',linewidths=1,linecolor='white',ax=ax,
      xticklabels=[f'ECFP{r}' for r in RADII],yticklabels=[x[1] for x in cols])
    best=int(summary[(summary.ligand==lig)].sort_values('mean_rank').iloc[0].radius); j=RADII.index(best); ax.add_patch(plt.Rectangle((j,0),1,len(cols),fill=False,edgecolor='black',lw=2.5))
    ax.set_title(f'{letter}. {lig}',loc='left',fontweight='bold'); ax.tick_params(axis='y',rotation=0); ax.set_xlabel('Fingerprint setting'); ax.set_ylabel('')
  fig.subplots_adjust(left=.14,right=.98,top=.97,bottom=.08,wspace=.30,hspace=.30)
  fig.savefig(OUT/'Figure_1_Radius_outcome_heatmaps_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)
  # Fig 2: utility across retrieval depths, dot plot (not lines).
  fig,axs=plt.subplots(2,2,figsize=(14,10));
  for letter,ax,(lig,g) in zip(letters,axs.flat,m.groupby('ligand')):
    cmap=LinearSegmentedColormap.from_list(lig,PALS[lig]);
    for i,r in enumerate(RADII):
      z=g[g.radius==r]; ax.scatter(z.n,z.utility,s=65,c=[cmap(.18+i*.18)],label=f'ECFP{r}',edgecolor='white',linewidth=.5)
    ax.axhline(0,color='#BBBBBB',lw=.8); ax.set_title(f'{letter}. {lig}',loc='left',fontweight='bold'); ax.set_xlabel('Matched retrieval size'); ax.set_ylabel('Standardized utility'); ax.legend(frameon=False,ncol=3,fontsize=8)
  fig.subplots_adjust(left=.09,right=.98,top=.97,bottom=.08,wspace=.25,hspace=.30)
  fig.savefig(OUT/'Figure_2_Radius_utility_by_depth_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)
  # Fig 3: sensitivity winner shares.
  fig,axs=plt.subplots(1,5,figsize=(18,5),sharey=True)
  for ax,(lig,g) in zip(axs,sens.groupby('ligand',sort=False)):
    pal=PALS.get(lig,PALS['Bupropion']); z=g.sort_values('winner_share').reset_index(drop=True); y=np.arange(len(z));
    if lig!='Overall':
      ax.barh(y,z.winner_share,color=pal[2:7]);
    else:
      ax.barh(y,z.winner_share,color='#4A4A5E')
    ax.set_yticks(y,labels=[f'ECFP{x}' for x in z.radius])
    for yy,v in zip(y,z.winner_share): ax.text(v+.01,yy,f'{v:.0%}',va='center',fontsize=9)
    ax.set_title(lig,fontweight='bold'); ax.set_xlim(0,1); ax.xaxis.set_major_formatter(lambda v,p:f'{v:.0%}'); ax.set_xlabel('Winner share')
  fig.subplots_adjust(left=.06,right=.99,top=.94,bottom=.16,wspace=.28)
  fig.savefig(OUT/'Figure_3_Radius_weight_sensitivity_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)

def main():
  OUT.mkdir(parents=True,exist_ok=True); raw=load(); raw.to_csv(OUT/'question2_compound_data.csv',index=False)
  rows=[]
  for (lig,r),g in raw.groupby(['ligand','radius']):
    for n in NS: rows.append({'ligand':lig,'radius':r,**summarize(g,n)})
  m=favorable_scores(pd.DataFrame(rows)); m.to_csv(OUT/'question2_matched_metrics.csv',index=False)
  summary=m.groupby(['ligand','radius']).agg(mean_utility=('utility','mean'),mean_rank=('rank','mean'),worst_rank=('rank','max'),pareto_rate=('pareto','mean'),wins=('rank',lambda x:(x==1).sum())).reset_index()
  overall=m.groupby('radius').agg(mean_utility=('utility','mean'),mean_rank=('rank','mean'),worst_rank=('rank','max'),pareto_rate=('pareto','mean'),wins=('rank',lambda x:(x==1).sum())).reset_index(); overall.insert(0,'ligand','Overall')
  summary=pd.concat([summary,overall],ignore_index=True); summary.to_csv(OUT/'question2_radius_robustness.csv',index=False)
  sens=sensitivity(m); sens.to_csv(OUT/'question2_weight_sensitivity.csv',index=False); models(m).to_csv(OUT/'question2_interaction_models.csv',index=False)
  plots(m,sens,summary)
  print(summary[summary.ligand=='Overall'].sort_values('mean_rank').to_string(index=False)); print('\nSensitivity overall:\n',sens[sens.ligand=='Overall'].sort_values('winner_share',ascending=False).to_string(index=False))
if __name__=='__main__': main()


==> figure_scripts/question2/question2_analysis.R <==
# Question 2: Optimal ECFP setting (ECFP0, 2, 4, 6, 8)
# Run: Rscript question2_analysis.R [project_root]
# Packages: readr, dplyr, tidyr, purrr, ggplot2, patchwork, scales
req <- c('readr','dplyr','tidyr','purrr','ggplot2','patchwork','scales')
miss <- req[!vapply(req,requireNamespace,quietly=TRUE,FUN.VALUE=logical(1))]
if(length(miss)) stop('Install: ',paste(miss,collapse=', '))
suppressPackageStartupMessages({library(readr);library(dplyr);library(tidyr);library(purrr);library(ggplot2);library(patchwork);library(scales)})
args <- commandArgs(trailingOnly=TRUE); root <- if(length(args)) normalizePath(args[1]) else normalizePath(file.path(getwd(),'../..'))
syn <- file.path(root,'work','synth_scores'); nov <- file.path(root,'work','diversity_novelty'); out <- getwd()
ligands <- c(atom='Atomoxetine',bup='Bupropion',mirt='Mirtazapine',ven='Venlafaxine'); radii <- c(0,2,4,6,8); depths <- c(1000,2500,5000,7500,10000)
palettes <- list(Atomoxetine=c('#BDE5A4','#89D15C','#6FC738','#477F24','#182B0C'),Bupropion=c('#C7D1EF','#8095DB','#3859C7','#24397F','#0C132B'),
 Mirtazapine=c('#D9C7EF','#A980DB','#7838C7','#4D247F','#1A0C2B'),Venlafaxine=c('#EDC9D8','#D685A7','#BF4075','#7A294B','#361221'))
read_one <- function(key,lig,r){
 x <- read_csv(file.path(syn,sprintf('%s_ecfp%s_1_scored.csv',key,r)),show_col_types=FALSE)
 w <- read_csv(file.path(nov,sprintf('%s_ecfp%s_1_scaffold_counts.csv',key,r)),show_col_types=FALSE) |>
   transmute(Scaffold,novel=suppressWarnings(as.numeric(Result))) |> group_by(Scaffold) |> summarise(novel=first(novel),.groups='drop')
 x |> left_join(w,by='Scaffold') |> transmute(ligand=lig,radius=r,rank=`result-rank`,tc=similarity,Scaffold,novel,
   sa=sa_score_ertl,ra=ra_score_xgb_chembl,sc=scscore_coley_1024bool)
}
raw <- imap_dfr(ligands,~map_dfr(radii,\(r) read_one(.y,.x,r)))
metric_one <- function(x,n){z <- arrange(x,rank) |> slice_head(n=n); f <- count(z,Scaffold,name='f'); p <- f$f/n; h <- -sum(p*log(p)); known <- !is.na(z$novel)
 tibble(n=n,unique_scaffolds=nrow(f),scaffold_proportion=nrow(f)/n,shannon_evenness=h/log(n),dominance=max(p),
 novel_compound=mean(z$novel[known]),novel_scaffold=z |> group_by(Scaffold) |> summarise(v=first(novel),.groups='drop') |> filter(!is.na(v)) |> summarise(x=mean(v)) |> pull(x),
 unknown_novelty=sum(!known),sa_median=median(z$sa),ra_median=median(z$ra),sc_median=median(z$sc),tc_min=min(z$tc))}
m <- raw |> group_by(ligand,radius) |> group_modify(~map_dfr(depths,metric_one,x=.x)) |> ungroup()
zscore <- function(x) if(sd(x)==0) rep(0,length(x)) else as.numeric(scale(x))
m <- m |> group_by(ligand,n) |> mutate(z_novel_compound=zscore(novel_compound),z_shannon_evenness=zscore(shannon_evenness),
 z_sa_median=-zscore(sa_median),z_ra_median=zscore(ra_median),z_sc_median=-zscore(sc_median),
 synthesis=(z_sa_median+z_ra_median+z_sc_median)/3,utility=(z_novel_compound+z_shannon_evenness+synthesis)/3,
 rank=min_rank(desc(utility))) |> ungroup()
pareto <- function(a,b,c){v <- cbind(a,b,c); vapply(seq_len(nrow(v)),\(i)!any(apply(v,1,\(x)all(x>=v[i,])&&any(x>v[i,]))),logical(1))}
m <- m |> group_by(ligand,n) |> mutate(pareto=pareto(novel_compound,shannon_evenness,synthesis)) |> ungroup()
robust <- m |> group_by(ligand,radius) |> summarise(mean_utility=mean(utility),mean_rank=mean(rank),worst_rank=max(rank),pareto_rate=mean(pareto),wins=sum(rank==1),.groups='drop')
overall <- m |> group_by(radius) |> summarise(mean_utility=mean(utility),mean_rank=mean(rank),worst_rank=max(rank),pareto_rate=mean(pareto),wins=sum(rank==1),.groups='drop') |> mutate(ligand='Overall',.before=1)
write_csv(m,file.path(out,'question2_matched_metrics_R.csv')); write_csv(bind_rows(robust,overall),file.path(out,'question2_radius_robustness_R.csv'))
# Descriptive interaction models. Cumulative depths are correlated, so interpret p-values as supporting rather than confirmatory.
model_terms <- map_dfr(c('novel_compound','shannon_evenness','sa_median','ra_median','sc_median','utility'),\(y){fit <- lm(reformulate(c('factor(radius)*ligand','log(n)'),response=y),m); a <- anova(fit); tibble(outcome=y,term=rownames(a),df=a$Df,F=a$`F value`,p=a$`Pr(>F)`)})
write_csv(model_terms,file.path(out,'question2_interaction_models_R.csv'))
# Reproduce Figures 1 and 2; Python validation script produces the weight-sensitivity figure.
heat_one <- function(lig){z <- m |> filter(ligand==lig,n==10000) |> select(radius,novel_compound,shannon_evenness,sa_median,ra_median,sc_median) |>
 pivot_longer(-radius,names_to='outcome') |> group_by(outcome) |> mutate(favorable=percent_rank(value),favorable=if_else(outcome %in% c('sa_median','sc_median'),1-favorable,favorable)) |> ungroup() |>
 mutate(outcome=recode(outcome,novel_compound='Novelty',shannon_evenness='Scaffold diversity',sa_median='SA accessibility',ra_median='RA accessibility',sc_median='SC accessibility'))
 ggplot(z,aes(factor(radius),outcome,fill=favorable))+geom_tile(color='white',linewidth=.8)+geom_text(aes(label=sprintf('%.2f',favorable)),size=3)+
 scale_fill_gradientn(colors=palettes[[lig]],limits=c(0,1),guide='none')+theme_minimal()+theme(panel.grid=element_blank(),axis.text.y=element_text(angle=0))+labs(title=lig,x='ECFP setting',y=NULL)}
p1 <- wrap_plots(lapply(names(palettes),heat_one),ncol=2)
ggsave('Figure_1_Radius_outcome_heatmaps_R_300dpi_notitle.png',p1,width=14,height=10,dpi=300,bg='white')
p2 <- wrap_plots(lapply(names(palettes),\(lig) m |> filter(ligand==lig) |> ggplot(aes(n,utility,color=factor(radius)))+geom_point(size=3)+
 scale_color_manual(values=palettes[[lig]],labels=paste0('ECFP',radii))+theme_bw()+labs(title=lig,x='Matched retrieval size',y='Standardized utility',color=NULL)),ncol=2)
ggsave('Figure_2_Radius_utility_by_depth_R_300dpi_notitle.png',p2,width=14,height=10,dpi=300,bg='white')
print(bind_rows(robust,overall) |> filter(ligand=='Overall') |> arrange(mean_rank))


==> figure_scripts/question3/analyze_question3.py <==
from pathlib import Path
import numpy as np, pandas as pd
import matplotlib.pyplot as plt, seaborn as sns
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.lines import Line2D
from scipy.stats import spearmanr, wilcoxon, f as fdist

ROOT=Path(__file__).resolve().parents[2]; EDIR=ROOT/'work/synth_scores'; FDIR=ROOT/'upload'; NDIR=ROOT/'work/diversity_novelty'; OUT=Path(__file__).parent
LIGANDS={'atom':'Atomoxetine','bup':'Bupropion','mirt':'Mirtazapine','ven':'Venlafaxine'}; FPS=['ECFP4','FCSFP4']; NS=[1000,2500,5000,7500,10000]
PALS={'Atomoxetine':['#BDE5A4','#A3DB80','#89D15C','#6FC738','#5BA32E','#477F24','#335B1A','#182B0C'],
'Bupropion':['#C7D1EF','#A4B3E5','#8095DB','#5C77D1','#3859C7','#2E49A3','#24397F','#1A295B','#0C132B'],
'Mirtazapine':['#D9C7EF','#C1A4E5','#A980DB','#915CD1','#7838C7','#632EA3','#4D247F','#371A5B','#1A0C2B'],
'Venlafaxine':['#EDC9D8','#E2A7BF','#D685A7','#CB628E','#BF4075','#9D3460','#7A294B','#581D36','#361221']}

def load():
  frames=[]
  for key,lig in LIGANDS.items():
    for fp,path in [('ECFP4',EDIR/f'{key}_ecfp4_1_scored.csv'),('FCSFP4',FDIR/f'{key}_fcsfp4_1_scored.csv')]:
      x=pd.read_csv(path,low_memory=False); w=pd.read_csv(NDIR/f'{key}_{fp.lower()}_1_scaffold_counts.csv',low_memory=False); w.Result=pd.to_numeric(w.Result,errors='coerce'); nov=w.groupby('Scaffold').Result.first()
      x['novel']=x.Scaffold.map(nov); x['ligand']=lig; x['fingerprint']=fp
      frames.append(x[['ligand','fingerprint','result-rank','similarity','Scaffold','canonical_smiles_rdkit','novel','sa_score_ertl','ra_score_xgb_chembl','scscore_coley_1024bool']])
  return pd.concat(frames,ignore_index=True)

def metric(x,n):
  z=x.sort_values('result-rank').head(n); vc=z.Scaffold.value_counts(); p=vc/n; h=-(p*np.log(p)).sum(); known=z.novel.notna()
  return {'n':n,'unique_scaffolds':len(vc),'scaffold_proportion':len(vc)/n,'shannon_evenness':h/np.log(n),'dominance':p.iloc[0],
  'novel_compound':z.loc[known,'novel'].mean(),'novel_scaffold':z.groupby('Scaffold').novel.first().dropna().mean(),'unknown_novelty':(~known).sum(),
  'sa_median':z.sa_score_ertl.median(),'ra_median':z.ra_score_xgb_chembl.median(),'sc_median':z.scscore_coley_1024bool.median()}

def favorable(m):
  directions={'novel_compound':1,'shannon_evenness':1,'sa_median':-1,'ra_median':1,'sc_median':-1}
  for (lig,n),idx in m.groupby(['ligand','n']).groups.items():
    for c,s in directions.items():
      v=m.loc[idx,c]; sd=v.std(ddof=0); m.loc[idx,'z_'+c]=s*(v-v.mean())/(sd if sd else 1)
  m['synthesis']=(m.z_sa_median+m.z_ra_median+m.z_sc_median)/3; m['utility']=(m.z_novel_compound+m.z_shannon_evenness+m.synthesis)/3
  return m

def overlap(raw):
  rows=[]; shared=[]
  for lig,g in raw.groupby('ligand'):
    for n in NS:
      a=g[(g.fingerprint=='ECFP4')&(g['result-rank']<=n)]; b=g[(g.fingerprint=='FCSFP4')&(g['result-rank']<=n)]
      ca=set(a.canonical_smiles_rdkit); cb=set(b.canonical_smiles_rdkit); sa=set(a.Scaffold); sb=set(b.Scaffold)
      rows.append({'ligand':lig,'n':n,'compound_intersection':len(ca&cb),'compound_jaccard':len(ca&cb)/len(ca|cb),'scaffold_intersection':len(sa&sb),'scaffold_jaccard':len(sa&sb)/len(sa|sb)})
    a=g[g.fingerprint=='ECFP4'].set_index('canonical_smiles_rdkit'); b=g[g.fingerprint=='FCSFP4'].set_index('canonical_smiles_rdkit'); ids=a.index.intersection(b.index)
    q=pd.DataFrame({'ligand':lig,'smiles':ids,'ecfp_rank':a.loc[ids,'result-rank'].to_numpy(),'fcsfp_rank':b.loc[ids,'result-rank'].to_numpy()}); q['rank_delta']=q.fcsfp_rank-q.ecfp_rank; q['abs_rank_delta']=q.rank_delta.abs(); shared.append(q)
  return pd.DataFrame(rows),pd.concat(shared,ignore_index=True)

def sensitivity(m,B=5000,seed=51):
  rng=np.random.default_rng(seed); rows=[]
  for lig,g in list(m.groupby('ligand'))+[('Overall',m)]:
    a=g.groupby('fingerprint')[['z_novel_compound','z_shannon_evenness','synthesis']].mean().loc[FPS].to_numpy(); wins=np.zeros(2,int)
    for w in rng.dirichlet([1,1,1],B): wins[np.argmax(a@w)]+=1
    rows += [{'ligand':lig,'fingerprint':fp,'winner_share':wins[i]/B} for i,fp in enumerate(FPS)]
  return pd.DataFrame(rows)

def paired_tests(m):
  rows=[]
  for y in ['novel_compound','shannon_evenness','sa_median','ra_median','sc_median','utility']:
    w=m.pivot(index=['ligand','n'],columns='fingerprint',values=y).dropna(); d=w.FCSFP4-w.ECFP4; stat,p=wilcoxon(d,zero_method='wilcox') if np.any(d!=0) else (0,1)
    rows.append({'outcome':y,'mean_difference_FCSFP4_minus_ECFP4':d.mean(),'median_difference':d.median(),'wins_FCSFP4':(d>0).sum(),'wins_ECFP4':(d<0).sum(),'wilcoxon_stat':stat,'descriptive_p':p})
  return pd.DataFrame(rows)

def shared_summary(shared):
  rows=[]
  for lig,g in shared.groupby('ligand'):
    rho,p=spearmanr(g.ecfp_rank,g.fcsfp_rank); rows.append({'ligand':lig,'shared_compounds':len(g),'shared_fraction_of_10000':len(g)/10000,'median_abs_rank_displacement':g.abs_rank_delta.median(),'mean_abs_rank_displacement':g.abs_rank_delta.mean(),'rank_spearman_rho':rho,'rank_spearman_p':p})
  return pd.DataFrame(rows)

def plots(m,ov,sens,shared):
  sns.set_theme(style='white',font_scale=1.0); letters='abcd'; top=m[m.n==10000]
  metrics=[('novel_compound','Compound novelty'),('shannon_evenness','Scaffold diversity'),('sa_median','SA accessibility'),('ra_median','RA accessibility'),('sc_median','SC accessibility')]
  fig,axs=plt.subplots(2,2,figsize=(14,10))
  for letter,ax,(lig,g) in zip(letters,axs.flat,top.groupby('ligand')):
    pal=PALS[lig]; vals=[]
    for c,label in metrics:
      w=g.set_index('fingerprint')[c]; a,b=w.ECFP4,w.FCSFP4
      if c in ('sa_median','sc_median'): a,b=-a,-b
      vals.append((label,a,b))
    # Rescale each pair to centered percent difference for comparable dumbbells.
    for i,(label,a,b) in enumerate(vals):
      mid=(abs(a)+abs(b))/2 or 1; aa=(b-a)/(2*mid); bb=(a-b)/(2*mid)
      ax.plot([aa,bb],[i,i],color='#CFCFCF',lw=3,zorder=1); ax.scatter(aa,i,s=95,color=pal[2],edgecolor='white',label='ECFP4' if i==0 else None,zorder=2); ax.scatter(bb,i,s=95,color=pal[6],edgecolor='white',label='FCSFP4' if i==0 else None,zorder=2)
    ax.axvline(0,color='#AAAAAA',lw=.8); ax.set_yticks(range(len(metrics)),[x[1] for x in metrics]); ax.set_title(f'{letter}. {lig}',loc='left',fontweight='bold'); ax.set_xlabel('Relative advantage  ← ECFP4 | FCSFP4 →')
  handles=[Line2D([0],[0],marker='o',linestyle='none',markerfacecolor='#A7A7B5',markeredgecolor='white',markersize=8,label='ECFP4 (light shade)'),Line2D([0],[0],marker='o',linestyle='none',markerfacecolor='#4A4A5E',markeredgecolor='white',markersize=8,label='FCSFP4 (dark shade)')]
  fig.legend(handles=handles,loc='lower center',ncol=2,frameon=False,bbox_to_anchor=(.5,.01)); fig.subplots_adjust(left=.16,right=.98,top=.97,bottom=.11,wspace=.32,hspace=.32)
  fig.savefig(OUT/'Figure_1_Fingerprint_outcome_dumbbells_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)
  # Overlap at each matched depth.
  fig,axs=plt.subplots(2,2,figsize=(14,10))
  for letter,ax,(lig,g) in zip(letters,axs.flat,ov.groupby('ligand')):
    pal=PALS[lig]; ax.scatter(g.n,g.compound_jaccard,s=85,color=pal[3],label='Compound Jaccard'); ax.scatter(g.n,g.scaffold_jaccard,s=85,marker='s',color=pal[6],label='Scaffold Jaccard')
    ax.set_ylim(0,1); ax.yaxis.set_major_formatter(lambda v,p:f'{v:.0%}'); ax.set_title(f'{letter}. {lig}',loc='left',fontweight='bold'); ax.set_xlabel('Matched retrieval size'); ax.set_ylabel('Jaccard overlap'); ax.legend(frameon=False)
  fig.subplots_adjust(left=.09,right=.98,top=.97,bottom=.08,wspace=.25,hspace=.28)
  fig.savefig(OUT/'Figure_2_Fingerprint_overlap_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)
  # Weight sensitivity: two bars per ligand, pooled panel in neutral slate shades.
  fig,axs=plt.subplots(1,5,figsize=(18,5),sharey=True)
  for ax,(lig,g) in zip(axs,sens.groupby('ligand',sort=False)):
    colors=['#A7A7B5','#4A4A5E'] if lig=='Overall' else [PALS[lig][2],PALS[lig][6]]
    ax.barh(g.fingerprint,g.winner_share,color=colors); [ax.text(v+.015,i,f'{v:.0%}',va='center') for i,v in enumerate(g.winner_share)]
    ax.set_xlim(0,1.10); ax.set_xticks(np.linspace(0,1,6)); ax.xaxis.set_major_formatter(lambda v,p:f'{v:.0%}'); ax.set_title(lig,fontweight='bold'); ax.set_xlabel('Winner share')
  fig.subplots_adjust(left=.06,right=.99,top=.94,bottom=.16,wspace=.28)
  fig.savefig(OUT/'Figure_3_Fingerprint_weight_sensitivity_300dpi_notitle.png',dpi=300,facecolor='white'); plt.close(fig)
  # Shared-compound rank displacement.
  fig,ax=plt.subplots(figsize=(11,6)); data=[shared[shared.ligand==l].abs_rank_delta for l in LIGANDS.values()]; bp=ax.boxplot(data,labels=LIGANDS.values(),patch_artist=True,showfliers=False)
  for box,lig in zip(bp['boxes'],LIGANDS.values()): box.set_facecolor(PALS[lig][3]); box.set_alpha(.9)
  ax.set_ylabel('Absolute rank displacement'); ax.grid(axis='y',color='#E8E8E8'); fig.tight_layout()
  fig.savefig(OUT/'Figure_4_Shared_compound_rank_displacement_300dpi_notitle.png',dpi=300,bbox_inches='tight',facecolor='white'); plt.close(fig)

def main():
  OUT.mkdir(parents=True,exist_ok=True); raw=load(); raw.to_csv(OUT/'question3_compound_data.csv',index=False)
  rows=[]
  for (lig,fp),g in raw.groupby(['ligand','fingerprint']):
    for n in NS: rows.append({'ligand':lig,'fingerprint':fp,**metric(g,n)})
  m=favorable(pd.DataFrame(rows)); m.to_csv(OUT/'question3_matched_metrics.csv',index=False)
  ov,shared=overlap(raw); ov.to_csv(OUT/'question3_overlap_by_depth.csv',index=False); shared.to_csv(OUT/'question3_shared_compound_ranks.csv',index=False)
  sens=sensitivity(m); sens.to_csv(OUT/'question3_weight_sensitivity.csv',index=False); paired_tests(m).to_csv(OUT/'question3_paired_tests.csv',index=False); ss=shared_summary(shared); ss.to_csv(OUT/'question3_shared_rank_summary.csv',index=False)
  plots(m,ov,sens,shared)
  print('\nWeight sensitivity:\n',sens.to_string(index=False)); print('\nShared compounds:\n',ss.to_string(index=False)); print('\nTop 10k utility:\n',m[m.n==10000][['ligand','fingerprint','utility']].to_string(index=False))
if __name__=='__main__': main()


==> figure_scripts/question3/question3_analysis.R <==
# Question 3: ECFP4 versus FCSFP4
# Run: Rscript question3_analysis.R [project_root]
# Required: readr, dplyr, tidyr, purrr, ggplot2, patchwork, scales
req <- c('readr','dplyr','tidyr','purrr','ggplot2','patchwork','scales'); miss <- req[!vapply(req,requireNamespace,quietly=TRUE,FUN.VALUE=logical(1))]
if(length(miss)) stop('Install: ',paste(miss,collapse=', '))
suppressPackageStartupMessages({library(readr);library(dplyr);library(tidyr);library(purrr);library(ggplot2);library(patchwork);library(scales)})
args <- commandArgs(trailingOnly=TRUE); root <- if(length(args)) normalizePath(args[1]) else normalizePath(file.path(getwd(),'../..'))
edir <- file.path(root,'work','synth_scores'); fdir <- file.path(root,'upload'); ndir <- file.path(root,'work','diversity_novelty'); out <- getwd()
ligands <- c(atom='Atomoxetine',bup='Bupropion',mirt='Mirtazapine',ven='Venlafaxine'); depths <- c(1000,2500,5000,7500,10000); fps <- c('ECFP4','FCSFP4')
palettes <- list(Atomoxetine=c('#89D15C','#335B1A'),Bupropion=c('#8095DB','#24397F'),Mirtazapine=c('#A980DB','#4D247F'),Venlafaxine=c('#D685A7','#7A294B'),Overall=c('#A7A7B5','#4A4A5E'))
read_one <- function(key,lig,fp){
 p <- if(fp=='ECFP4') file.path(edir,paste0(key,'_ecfp4_1_scored.csv')) else file.path(fdir,paste0(key,'_fcsfp4_1_scored.csv'))
 w <- read_csv(file.path(ndir,paste0(key,'_',tolower(fp),'_1_scaffold_counts.csv')),show_col_types=FALSE) |>
   transmute(Scaffold,novel=suppressWarnings(as.numeric(Result))) |> group_by(Scaffold) |> summarise(novel=first(novel),.groups='drop')
 read_csv(p,show_col_types=FALSE) |> left_join(w,by='Scaffold') |> transmute(ligand=lig,fingerprint=fp,rank=`result-rank`,tc=similarity,Scaffold,
  smiles=canonical_smiles_rdkit,novel,sa=sa_score_ertl,ra=ra_score_xgb_chembl,sc=scscore_coley_1024bool)
}
raw <- imap_dfr(ligands,~map_dfr(fps,\(fp)read_one(.y,.x,fp)))
metric_one <- function(x,n){z <- arrange(x,rank) |> slice_head(n=n); f <- count(z,Scaffold,name='f'); p <- f$f/n; h <- -sum(p*log(p)); known <- !is.na(z$novel)
 tibble(n=n,unique_scaffolds=nrow(f),scaffold_proportion=nrow(f)/n,shannon_evenness=h/log(n),dominance=max(p),novel_compound=mean(z$novel[known]),
 novel_scaffold=z |> group_by(Scaffold) |> summarise(v=first(novel),.groups='drop') |> filter(!is.na(v)) |> summarise(x=mean(v)) |> pull(x),unknown_novelty=sum(!known),
 sa_median=median(z$sa),ra_median=median(z$ra),sc_median=median(z$sc))}
m <- raw |> group_by(ligand,fingerprint) |> group_modify(~map_dfr(depths,metric_one,x=.x)) |> ungroup()
zscore <- function(x) if(sd(x)==0) rep(0,length(x)) else as.numeric(scale(x))
m <- m |> group_by(ligand,n) |> mutate(z_novel_compound=zscore(novel_compound),z_shannon_evenness=zscore(shannon_evenness),z_sa_median=-zscore(sa_median),
 z_ra_median=zscore(ra_median),z_sc_median=-zscore(sc_median),synthesis=(z_sa_median+z_ra_median+z_sc_median)/3,utility=(z_novel_compound+z_shannon_evenness+synthesis)/3) |> ungroup()
overlap_one <- function(z,n){a <- filter(z,fingerprint=='ECFP4',rank<=n); b <- filter(z,fingerprint=='FCSFP4',rank<=n); ca <- unique(a$smiles); cb <- unique(b$smiles); sa <- unique(a$Scaffold); sb <- unique(b$Scaffold)
 tibble(n=n,compound_intersection=length(intersect(ca,cb)),compound_jaccard=length(intersect(ca,cb))/length(union(ca,cb)),scaffold_intersection=length(intersect(sa,sb)),scaffold_jaccard=length(intersect(sa,sb))/length(union(sa,sb)))}
ov <- raw |> group_by(ligand) |> group_modify(~map_dfr(depths,overlap_one,z=.x)) |> ungroup()
set.seed(51); W <- matrix(rexp(5000*3),ncol=3); W <- W/rowSums(W)
sens_one <- function(z,lig){a <- z |> group_by(fingerprint) |> summarise(across(c(z_novel_compound,z_shannon_evenness,synthesis),mean),.groups='drop') |> arrange(match(fingerprint,fps)); win <- max.col(W %*% t(as.matrix(a[,2:4])))
 tibble(ligand=lig,fingerprint=fps,winner_share=tabulate(win,nbins=2)/length(win))}
sens <- bind_rows(map_dfr(unique(m$ligand),\(lig)sens_one(filter(m,ligand==lig),lig)),sens_one(m,'Overall'))
write_csv(m,file.path(out,'question3_matched_metrics_R.csv')); write_csv(ov,file.path(out,'question3_overlap_by_depth_R.csv')); write_csv(sens,file.path(out,'question3_weight_sensitivity_R.csv'))
# Publication figures. Python script additionally generates shared-compound rank-displacement diagnostics.
p2 <- wrap_plots(lapply(names(ligands),\(lig) ov |> filter(ligand==lig) |> pivot_longer(c(compound_jaccard,scaffold_jaccard),names_to='level',values_to='jaccard') |>
 ggplot(aes(n,jaccard,color=level,shape=level))+geom_point(size=3)+scale_color_manual(values=palettes[[lig]])+scale_y_continuous(labels=percent,limits=c(0,1))+
 theme_bw()+labs(title=lig,x='Matched retrieval size',y='Jaccard overlap',color=NULL,shape=NULL)),ncol=2)
ggsave('Figure_2_Fingerprint_overlap_R_300dpi_notitle.png',p2,width=14,height=10,dpi=300,bg='white')
p3 <- wrap_plots(lapply(c(unname(ligands),'Overall'),\(lig) sens |> filter(ligand==lig) |> ggplot(aes(fingerprint,winner_share,fill=fingerprint))+geom_col()+coord_flip()+
 scale_fill_manual(values=palettes[[lig]])+scale_y_continuous(labels=percent,limits=c(0,1.1),breaks=seq(0,1,.2))+geom_text(aes(label=percent(winner_share,accuracy=1)),hjust=-.15)+
 theme_bw()+theme(legend.position='none')+labs(title=lig,x=NULL,y='Winner share')),nrow=1)
ggsave('Figure_3_Fingerprint_weight_sensitivity_R_300dpi_notitle.png',p3,width=18,height=5,dpi=300,bg='white')
print(sens)

